Efficient and scalable Path Integral Monte Carlo Simulations with worm-type updates for Bose-Hubbard and XXZ models

We present a novel and open-source implementation of the worm algorithm, which is an algorithm to simulate Bose-Hubbard and sign-positive spin models using a path integral representation of the partition function. The code can deal with arbitrary lattice structures and assumes spin-exchange terms, or bosonic hopping amplitudes, between nearest-neighbor sites, and local or nearest-neighbor interactions of the density-density type. We explicitly demonstrate the near-linear scaling of the algorithm with respect to the system volume and the inverse temperature and analyze the autocorrelation times in the vicinity of a U(1) second order phase transition. The code is written in such a way that extensions to other lattice models as well as closely-related sign-positive models can be done straightforwardly on top of the provided framework.

==> figures/Fig5/plot_fig5.py <==
import numpy as np
import matplotlib.pylab as plt

font1 = {'family': 'serif',
         'color': 'black',
         'weight': 'normal',
         'size': 16,
        } 

#data = np.loadtxt("data_Ekin.dat")
data = np.loadtxt("data_W2.dat")

y0 = data[0,1]
y1 = data[0,3]*data[0,0]*data[0,0]

plt.figure()
#plt.errorbar(data[:,0], data[:,1]/y0, yerr = data[:,2]/y0, fmt="bs-", label=r"$\tau_{E_k}$")
plt.errorbar(data[:,0], data[:,1]/y0, yerr = data[:,2]/y0, fmt="bs-", label=r"$\tau_{W_x^2}$")
plt.errorbar(data[:,0], data[:,3]/y1*data[:,0]*data[:,0], yerr = data[:,4]/y1*data[:,0]*data[:,0], fmt="ro-", label=r"$L_xL_y\frac{I_Z}{I_G}$")
plt.legend(loc="best", fontsize=16)
plt.xlabel(r"$L_x = L_y$", fontdict=font1)
#plt.ylabel(r"$\tau_{E_k}, L_xL_y \frac{I_Z}{I_G}$")
plt.ylabel(r"$\tau_{W_x^2} [\tau_{W_x^2}(L=8)], L_xL_y \frac{I_Z}{I_G} [64\frac{I_Z(L=8)}{I_G(L=8)}]$ ", fontdict=font1)
plt.savefig("fig_tau_L.pdf", format="pdf", bbox_inches="tight")



==> figures/Fig6/plot_fig6.py <==
import numpy as np
import matplotlib.pylab as plt

font1 = {'family': 'serif',
         'color': 'black',
         'weight': 'normal',
         'size': 16,
        } 

#data = np.loadtxt("data_Ekin.dat")
data = np.loadtxt("data_W2.dat")

y0 = data[0,1]
y1 = data[0,3]/data[0,0]

plt.figure()
#plt.errorbar(data[:,0], data[:,1]/y0, yerr = data[:,2]/y0, fmt="bs-", label=r"$\tau_{E_k}$")
plt.errorbar(data[:,0], data[:,1]/y0, yerr = data[:,2]/y0, fmt="bs-", label=r"$\tau_{W_x^2}$")
plt.errorbar(data[:,0], data[:,3]/y1*data[:,0], yerr = data[:,4]/y1*data[:,0], fmt="ro-", label=r"$\beta \frac{I_Z}{I_G}$")
plt.legend(loc="best", fontsize=16)
plt.xlabel(r"$\beta[1/t_{\rm hop}]$", fontdict=font1)
#plt.ylabel(r"$\tau_{E_k}, \beta \frac{I_Z}{I_G}$")
plt.ylabel(r"$\tau_{W_x^2} [\tau_{W_x^2}(\beta=1)], \beta \frac{I_Z}{I_G} [\frac{I_Z(\beta=1)}{I_G(\beta=1)}]$", fontdict=font1)
plt.savefig("fig_tau_beta.pdf", format="pdf", bbox_inches="tight")


==> figures/Fig7/plot_fig7.py <==
import numpy as np
import matplotlib.pylab as plt

font1 = {'family': 'serif',
         'color': 'black',
         'weight': 'normal',
         'size': 16,
        } 

#data = np.loadtxt("data_Ekin.dat")
data = np.loadtxt("data_W2.dat")

y0 = data[0,1]
y1 = data[0,3]*data[0,0]* data[0,0] * data[0,0]/2

plt.figure()
#plt.errorbar(data[:,0], data[:,1]/y0, yerr = data[:,2]/y0, fmt="bs-", label=r"$\tau_{E_k}$")
plt.errorbar(data[:,0], data[:,1]/y0, yerr = data[:,2]/y0, fmt="bs-", label=r"$\tau_{W_x^2}$")
plt.errorbar(data[:,0], data[:,3]/y1*data[:,0]*data[:,0]*data[:,0]/2, yerr = data[:,4]/y1*data[:,0]*data[:,0]*data[:,0]/2, fmt="ro-", label=r"$\beta L_x L_y \frac{I_Z}{I_G}$")
plt.legend(loc="best", fontsize=16)
plt.xlabel(r"$L_x = L_y = 2 \beta[1/t_{\rm hop}]$", fontdict=font1)
plt.ylabel(r"$\tau_{W_x^2} [\tau_{W_x^2}(L=8)], \beta L_x L_y \frac{I_Z}{I_G} [256 \frac{I_Z(L=8)}{I_G(L=8)} ]$", fontdict=font1)
plt.savefig("fig_tau_crit.pdf", format="pdf", bbox_inches="tight")


==> figures/Fig8/plot_efficiency.py <==
import numpy as np
import matplotlib.pylab as plt

font1 = {'family': 'serif',
         'color': 'black',
         'weight': 'normal',
         'size': 16,
        } 


#data = np.loadtxt("data.dat")
data = np.loadtxt("Ekin.dat")

plt.figure()
#plt.plot(data[:,0], np.log10(data[:,4]/data[:,3]), "bs-", label="updates per second") 
#plt.plot(data[:,0], np.log10(data[:,2]), "ro-", label="memory [byte]") 
plt.errorbar(data[:,0], data[:,1]/data[:,0]/data[:,0], yerr=data[:,2]/data[:,0]/data[:,0], fmt="ro-") 
#plt.legend(loc="best")
plt.xlabel(r"$L_x = L_y = 2 \beta$", fontdict=font1)
plt.ylabel(r"$\frac{E_k}{L_xL_y}$", fontdict=font1)
#plt.savefig("fig_efficiency.pdf", format="pdf")
plt.savefig("fig_Ekin.pdf", format="pdf", bbox_inches="tight")


